Schedule-Calibrated Commitment Order in Blockwise Masked Diffusion Language Models

Sequential block schedules can make token commitment in masked diffusion language models appear strongly left-to-right even when within-block order is random or reversed. For equal contiguous blocks processed without interleaving in positional order, with untied irreversible commitments, we use a Spearman-rank identity to express global position-commitment correlation as a deterministic schedule reference plus a weighted mean within-block correlation. In a reported paired study of LLaDA-8B-Instruct on 500 math and code prompts with 256 generated positions and updates, increasing block size from 64 to 128 lowers mean global correlation from 0.9845 to 0.9149. Uniform-random within-block references are already 0.9375 and 0.7500. After calibration, mean within-block correlations are 0.751 and 0.660, so the larger raw residual at block size 128 does not indicate stronger local positional ordering. We give sharp bounds and derive calibrated intervals from reported summaries, while documenting the limitations of the aggregate-only empirical release. The analysis supports schedule-aware interpretation of commitment order; its empirical scope is one checkpoint and two schedules, without evaluation of output quality or inference speed.

==> anc/README.txt <==
ANCILLARY MATERIALS: SCHEDULE-CALIBRATED COMMITMENT ORDER

Contents
  reported_summary.json          Rounded published aggregates, with provenance.
  check_calibration.py            Standard-library exact-arithmetic check.
  calibration_check_results.json Output of the included check.

Run from the source-package root:
  python3 anc/check_calibration.py

Optionally regenerate the saved report:
  python3 anc/check_calibration.py --output anc/calibration_check_results.json

Python 3.8 or newer is sufficient. No GPU, model download, external package,
network access, or shell escape is used.

The utility calculates rank correlations directly from centered ranks using
fractions.Fraction and exhaustively checks the decomposition for block sizes
2, 3, and 4 with 1, 2, and 3 blocks (14,696 configurations in total). It also
checks forward/reverse bounds at N=256 and the singleton boundary case.

The interval calculation applies the exact schedule constants to the rounded
reported global interval endpoints. It is not a new bootstrap or an empirical
replication. No normalized paired-difference interval is inferred from the
global paired interval, and no equal-block correction is applied to the
terminal-token-filtered correlations.

NOT INCLUDED
The original per-prompt reveal ranks, terminal flags, prompt manifest,
generated completions, and bootstrap outputs are not included. This release
cannot independently reproduce the 500-prompt model study. The executable
check validates the rank arithmetic, not the provenance of those experiments.


==> anc/calibration_check_results.json <==
{
  "scope": "Synthetic exact-arithmetic validation and affine transformations of rounded reported summaries only.",
  "not_verified": [
    "model runs",
    "prompt selection",
    "bootstrap intervals",
    "terminal-token flags",
    "quality",
    "latency"
  ],
  "identity_check": {
    "passed": true,
    "exhaustive_configurations": 14696,
    "breakdown": [
      {
        "N": 2,
        "sigma": 2,
        "configurations": 2
      },
      {
        "N": 4,
        "sigma": 2,
        "configurations": 4
      },
      {
        "N": 6,
        "sigma": 2,
        "configurations": 8
      },
      {
        "N": 3,
        "sigma": 3,
        "configurations": 6
      },
      {
        "N": 6,
        "sigma": 3,
        "configurations": 36
      },
      {
        "N": 9,
        "sigma": 3,
        "configurations": 216
      },
      {
        "N": 4,
        "sigma": 4,
        "configurations": 24
      },
      {
        "N": 8,
        "sigma": 4,
        "configurations": 576
      },
      {
        "N": 12,
        "sigma": 4,
        "configurations": 13824
      }
    ]
  },
  "calibrated_summaries": [
    {
      "block_size": 64,
      "B_exact": "4096/4369",
      "W_exact": "273/4369",
      "B_display": "0.937514",
      "W_display": "0.062486",
      "reverse_order_lower_bound": "0.875028610666056",
      "reported_global_mean": "0.984457",
      "derived_residual_mean": "0.046943",
      "transformed_residual_interval": [
        "0.045996",
        "0.047846"
      ],
      "derived_local_mean": "0.751",
      "transformed_local_interval": [
        "0.736",
        "0.766"
      ]
    },
    {
      "block_size": 128,
      "B_exact": "16384/21845",
      "W_exact": "5461/21845",
      "B_display": "0.750011",
      "W_display": "0.249989",
      "reverse_order_lower_bound": "0.500022888532845",
      "reported_global_mean": "0.914898",
      "derived_residual_mean": "0.164887",
      "transformed_residual_interval": [
        "0.158392",
        "0.171265"
      ],
      "derived_local_mean": "0.660",
      "transformed_local_interval": [
        "0.634",
        "0.685"
      ]
    }
  ],
  "interval_provenance": "No new bootstrap. Input global means/endpoints were reported to six decimal places."
}


==> anc/check_calibration.py <==
#!/usr/bin/env python3
"""Exact synthetic rank checks and arithmetic on reported aggregate summaries.

This utility DOES NOT run a language model, reproduce the 500-prompt study,
reconstruct bootstrap samples, or verify the provenance of empirical results.
Python 3.8+; standard library only; no network or GPU required.
"""

import argparse
import itertools
import json
from decimal import Decimal, localcontext
from fractions import Fraction
from pathlib import Path


def schedule_constants(n, sigma):
    if n <= 1 or sigma <= 1 or sigma > n or n % sigma:
        raise ValueError("Require N > 1, 1 < sigma <= N, and sigma dividing N.")
    return Fraction(n * n - sigma * sigma, n * n - 1), Fraction(
        sigma * sigma - 1, n * n - 1
    )


def rank_correlation(permutation):
    """Pearson correlation of positions and ranks via centered dot products.

    Both vectors are permutations of 1..n, so their centered squared norms
    coincide. Integer doubled-centered ranks avoid irrational operations.
    This does not use Spearman's squared-rank-difference identity.
    """
    n = len(permutation)
    if n <= 1 or sorted(permutation) != list(range(1, n + 1)):
        raise ValueError("Expected an untied permutation of 1..n with n > 1.")
    position_centered = [2 * i - n - 1 for i in range(1, n + 1)]
    rank_centered = [2 * r - n - 1 for r in permutation]
    numerator = sum(a * b for a, b in zip(position_centered, rank_centered))
    denominator = sum(a * a for a in position_centered)
    return Fraction(numerator, denominator)


def global_ranks(block_permutations):
    sigma = len(block_permutations[0])
    if any(len(p) != sigma for p in block_permutations):
        raise ValueError("This check is restricted to equal-sized blocks.")
    return tuple(k * sigma + r for k, p in enumerate(block_permutations) for r in p)


def verify_synthetic_identity():
    cases = 0
    breakdown = []
    for sigma in (2, 3, 4):
        permutations = tuple(itertools.permutations(range(1, sigma + 1)))
        local_correlations = {p: rank_correlation(p) for p in permutations}
        for k in (1, 2, 3):
            n = k * sigma
            b, w = schedule_constants(n, sigma)
            configuration_count = 0
            for blocks in itertools.product(permutations, repeat=k):
                direct_global = rank_correlation(global_ranks(blocks))
                local_mean = sum((local_correlations[p] for p in blocks), Fraction()) / k
                if direct_global != b + w * local_mean:
                    raise AssertionError((n, sigma, blocks, direct_global, local_mean))
                if not b - w <= direct_global <= 1:
                    raise AssertionError("Correlation outside analytic bounds.")
                cases += 1
                configuration_count += 1
            breakdown.append({"N": n, "sigma": sigma, "configurations": configuration_count})
    if cases != 14696:
        raise AssertionError("Unexpected exhaustive-case count.")

    # Analytic examples at the paper's N, including the full-block case.
    for sigma in (2, 4, 8, 16, 32, 64, 128, 256):
        k = 256 // sigma
        b, w = schedule_constants(256, sigma)
        forward = tuple(range(1, sigma + 1))
        backward = tuple(reversed(forward))
        assert rank_correlation(global_ranks((forward,) * k)) == 1
        assert rank_correlation(global_ranks((backward,) * k)) == b - w

    # Singleton blocks force global order, but normalization is undefined.
    assert rank_correlation(tuple(range(1, 257))) == 1
    try:
        schedule_constants(256, 1)
    except ValueError:
        pass
    else:
        raise AssertionError("Singleton block normalization should be rejected.")
    return {"passed": True, "exhaustive_configurations": cases, "breakdown": breakdown}


def decimal_string(value, digits=6):
    with localcontext() as context:
        context.prec = 40
        value = Decimal(value.numerator) / Decimal(value.denominator)
        return format(value, ".%df" % digits)


def transform_summary(summary):
    rows = []
    n = summary["n_positions"]
    for row in summary["schedules"]:
        sigma = row["block_size"]
        b, w = schedule_constants(n, sigma)
        mean = Fraction(row["global_mean"])
        endpoints = tuple(Fraction(x) for x in row["global_interval"])
        residual_mean = mean - b
        residual_interval = [x - b for x in endpoints]
        local_mean = residual_mean / w
        local_interval = [x / w for x in residual_interval]
        rows.append({
            "block_size": sigma,
            "B_exact": str(b),
            "W_exact": str(w),
            "B_display": decimal_string(b),
            "W_display": decimal_string(w),
            "reverse_order_lower_bound": decimal_string(b - w, 15),
            "reported_global_mean": row["global_mean"],
            "derived_residual_mean": decimal_string(residual_mean),
            "transformed_residual_interval": [decimal_string(x) for x in residual_interval],
            "derived_local_mean": decimal_string(local_mean, 3),
            "transformed_local_interval": [decimal_string(x, 3) for x in local_interval],
        })
    return rows


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--summary", type=Path, default=Path(__file__).with_name("reported_summary.json"))
    parser.add_argument("--output", type=Path, help="Optionally save the computed JSON report.")
    args = parser.parse_args()
    summary = json.loads(args.summary.read_text(encoding="utf-8"))
    report = {
        "scope": "Synthetic exact-arithmetic validation and affine transformations of rounded reported summaries only.",
        "not_verified": ["model runs", "prompt selection", "bootstrap intervals", "terminal-token flags", "quality", "latency"],
        "identity_check": verify_synthetic_identity(),
        "calibrated_summaries": transform_summary(summary),
        "interval_provenance": "No new bootstrap. Input global means/endpoints were reported to six decimal places.",
    }
    result = json.dumps(report, indent=2) + "\n"
    if args.output:
        args.output.write_text(result, encoding="utf-8")
    print(result, end="")


if __name__ == "__main__":
    main()


==> anc/reported_summary.json <==
{
  "provenance": {
    "source_title": "Manifold-Routed Denoising: Schedule-Controlled Commitment Geometry in Masked Diffusion LMs",
    "source_url": "https://openreview.net/forum?id=dJTCPQZINw",
    "kind": "Rounded aggregate values transcribed from the original manuscript; not raw data or a new experiment.",
    "global_interval_description": "Reported 95% prompt-bootstrap intervals. Replicate count, bootstrap seed, and interval construction are not established by the supplied records.",
    "raw_records_available_in_release": false,
    "residual_interval_policy": "Derive from global endpoints using exact B; do not reuse the original separately reported residual intervals."
  },
  "n_positions": 256,
  "n_updates": 256,
  "n_prompts": 500,
  "dataset_counts": {"GSM8K": 125, "MATH": 125, "MBPP": 125, "HumanEval": 125},
  "schedules": [
    {
      "block_size": 64,
      "global_mean": "0.984457",
      "global_interval": ["0.983510", "0.985360"],
      "content_only_mean": "0.989410",
      "content_only_interval": ["0.988666", "0.990131"],
      "eos_fraction": "0.051664"
    },
    {
      "block_size": 128,
      "global_mean": "0.914898",
      "global_interval": ["0.908403", "0.921276"],
      "content_only_mean": "0.941235",
      "content_only_interval": ["0.935613", "0.946779"],
      "eos_fraction": "0.053414"
    }
  ],
  "paired_global_difference": {
    "direction": "block_size_64_minus_block_size_128",
    "mean": "0.069559",
    "interval": ["0.063599", "0.075711"],
    "fraction_with_global_decrease": "0.974",
    "warning": "This interval and fraction concern GLOBAL correlation, not normalized within-block correlation."
  }
}

